Distributional encoding for Gaussian process regression with qualitative inputs

Gaussian Process (GP) regression is a popular and sample-efficient approach for many engineering applications, where observations are expensive to acquire, and is also a central ingredient of Bayesian optimization (BO), a highly prevailing method for the optimization of black-box functions. However, when all or some input variables are categorical, building a predictive and computationally efficient GP remains challenging. Starting from the naive target encoding idea, where the original categorical values are replaced with the mean of the target variable for that category, we propose a generalization based on distributional encoding (DE) which makes use of all samples of the target variable for a category. To handle this type of encoding inside the GP, we build upon recent results on characteristic kernels for probability distributions, based on the maximum mean discrepancy and the Wasserstein distance. We also discuss several extensions for classification, multi-task learning and incorporation or auxiliary information. Our approach is validated empirically, and we demonstrate state-of-the-art predictive performance on a variety of synthetic and real-world datasets. DE is naturally complementary to recent advances in BO over discrete and mixed-spaces.

==> DistributionEncoding_Figures/DistribEncod_TestCases.R <==
repmat = function(X,m,n){
  mx = dim(X)[1]
  nx = dim(X)[2]
  matrix(t(matrix(X,mx,nx*n)),mx*m,nx*n,byrow=T)
}

f1 <- function(X){
  x <- X[,1,drop=FALSE]; u <- X[,2,drop=FALSE]
  p <- (0.4+u/15)*as.numeric(u>9)
  
  Y <- cos(7*pi*x/2 + p*pi - u/20)
  
  return(y)
}

f2 <- function(X){
  x <- X[,1,drop=FALSE]; u <- X[,2,drop=FALSE]
  f1 <- (x+0.01*(x-0.5)^2)*u/10
  f2 <- 0.9*cos(2*pi*(x+(u-4)/20))*exp(-x)
  f3 <- -0.7*cos(2*pi*(x+(u-7)/20))*exp(-x)
  
  Y <- f1*(u<=4) + f2*(u>=5 & u<=7) + f3*(u>=8)
  
  return(Y)
}

branin_modified <- function(X){
  z1 <- X[,1,drop=FALSE]; z1 <- X[,2,drop=FALSE]; x1 <- X[,3,drop=FALSE]; x2 <- X[,4,drop=FALSE]
  hx1x2 <- ((15*x2-5/4/pi^2*(15*x1-5)^2+5/pi*(15*x1-5)-6)^2+ 10*(1-1/8/pi)*cos(15*x1-5) - 44.8104)/51.9496
  
  Y <- (z1==0 & z2==0)*hx1x2 + (z1==0 & z2==1)*(4*hx1x2+1.1) + (z1==1 & z2==0)*(-0.75*hx1x2+5.2) + (z1==1 & z2=1)*(-0.5*hx1x2-2.1)
  
  return(Y)
}

piston <- function(X){
  P0 <- X[,1]; M <- X[,2]; S <- X[,3]; V0 <- X[,4]; Ta <- X[,5]; T0 <- X[,6]; k <- X[,7]
  A <- P0*S + 19.62*M - k*V0/S
  V <- S/(2*k) * (sqrt(A^2 + 4*k*P0*V0*Ta/T0) - A)
  
  Y <- 2*pi*sqrt(M/(k+S^2*P0*V0*Ta/T0/V^2))
  
  return(Y)
}

beam <- function(X){
  I <- X[,1]; L <- X[,2]; h <- X[,3]
  
  Y <- L^3/(3e9*h^4*I)
  
  return(Y)
}

OTL <- function(X) {
  Rb1 <- X[,1]; Rb2 <- X[,2]; Rc1 <- X[,3]; Rc2 <- X[,4]
  Rf <- X[,5]
  B <- X[,6]
  Vb1 <- 12 * Rb2 / (Rb1 + Rb2)
  
  Y <- B * (Vb1 + 0.74) * (Rc2 + 9) / (B * (Rc2 + 9) + Rf) +
    11.35 * Rf / (B * (Rc2 + 9) + Rf) +
    0.74 * B * Rf / Rc1 * (Rc2 + 9) / (B * (Rc2 + 9) + Rf)
  
  return(Y)
}

borehole <- function(X) {
  Tu <- X[,1]; r <- X[,2]; Hu <- X[,3]; Tl <- X[,4]; L <- X[,5]; Kw <- X[,6]
  rw <- X[,7]
  Hl <- X[,8]
  
  Y <- 2 * pi * Tu * (Hu - Hl) / (log(r / rw) * (1e-3 + 2 * L * Tu / log(r / rw) / rw^2 / Kw + Tu / Tl))
  
  return(Y)
}

borehole_lowfi <- function(X) {
  Tu <- X[,1]; r <- X[,2]; Hu <- X[,3]; Tl <- X[,4]; L <- X[,5]; Kw <- X[,6]
  rw <- X[,7]
  Hl <- X[,8]
  
  Y <- 5 * Tu * (Hu - Hl) / (log(r / rw) * (1.5e-3 + 2 * L * Tu / log(r / rw) / rw^2 / Kw + Tu / Tl))
  
  return(Y)
}

borehole_multi <- function(X) {
  Y1 <- borehole(X)
  Y2 <- borehole_lowfi(X)

  Y <- cbind(Y1,Y2)
  
  return(Y)
}

generate_traintest_data <- function(f, nbylevel, ntest){
  # Train: Maximin Sliced LHS with nbylevel*ncat samples
  # Test: MC samples of size ntest
  
  if (f=="f1"){
    ind_cat <- 2; ncat <- length(ind_cat)
    ind_cont <- 1; ncont <- length(ind_cont)
    lb <- matrix(c(0),1,ncont)
    ub <- matrix(c(1),1,ncont)
    list_levels <- list(1:13)
  }
  if (f=="f2"){
    ind_cat <- 2; ncat <- length(ind_cat)
    ind_cont <- 1; ncont <- length(ind_cont)
    lb <- matrix(c(0),1,ncont)
    ub <- matrix(c(1),1,ncont)
    list_levels <- list(1:10)
  }
  if (f=="branin_modified"){
    ind_cat <- 1:2; ncat <- length(ind_cat)
    ind_cont <- 3:4; ncont <- length(ind_cont)
    lb <- matrix(c(0,0),1,ncont)
    ub <- matrix(c(1,1),1,ncont)
    list_levels <- lapply(ind_cat,function(i) c(0,1))
  }
  if (f=="piston"){
    ind_cat <- c(1,7); ncat <- length(ind_cat)
    ind_cont <- 2:6; ncont <- length(ind_cont)
    lb <- matrix(c(30,0.005,0.002,290,340),1,ncont)
    ub <- matrix(c(60,0.02,0.01,296,360),1,ncont)
    list_levels <- list(c(90000,100000,110000),c(1000,2000,3000,4000,5000))
  }
  if (f=="beam"){
    ind_cat <- 1; ncat <- length(ind_cat)
    ind_cont <- 2:3; ncont <- length(ind_cont)
    lb <- matrix(c(10,1),1,ncont)
    ub <- matrix(c(20,2),1,ncont)
    list_levels <- list(c(0.0167,0.0373,0.0449,0.0491,0.0633,0.0833))
  }
  if (f=="OTL"){
    ind_cat <- c(5,6); ncat <- length(ind_cat)
    ind_cont <- 1:4; ncont <- length(ind_cont)
    lb <- matrix(c(50,25,1.2,0.25),1,ncont)
    ub <- matrix(c(150,70,2.5,1.2),1,ncont)
    list_levels <- list(c(0.5,1.2,2.1,2.9),c(50,100,150,200,250,300))
  }
  if (f=="borehole"){
    ind_cat <- c(7,8); ncat <- length(ind_cat)
    ind_cont <- 1:6; ncont <- length(ind_cont)
    lb <- matrix(c(63.07,100,990,63.1,1120,9855),1,ncont)
    ub <- matrix(c(115.6,50000,1110,116,1680,12045),1,ncont)
    list_levels <- list(c(0.05,0.1,0.15),c(700,740,780,820))
  }
  if (f=="borehole_lowfi"){
    ind_cat <- c(7,8); ncat <- length(ind_cat)
    ind_cont <- 1:6; ncont <- length(ind_cont)
    lb <- matrix(c(63.07,100,990,63.1,1120,9855),1,ncont)
    ub <- matrix(c(115.6,50000,1110,116,1680,12045),1,ncont)
    list_levels <- list(c(0.05,0.1,0.15),c(700,740,780,820))
  }
  if (f=="borehole_multi"){
    ind_cat <- c(7,8); ncat <- length(ind_cat)
    ind_cont <- 1:6; ncont <- length(ind_cont)
    lb <- matrix(c(63.07,100,990,63.1,1120,9855),1,ncont)
    ub <- matrix(c(115.6,50000,1110,116,1680,12045),1,ncont)
    list_levels <- list(c(0.05,0.1,0.15),c(700,740,780,820))
  }
  
  all_levels <- expand.grid(list_levels)
  nf <- nrow(all_levels)
  
  ntrain <- nf*nbylevel
  Xtemp <- maximinSLHD(nf, nbylevel, max(ncont,2))$StandDesign # Does not work with only one continuous variable
  Xtrain <- matrix(NA,ntrain,ncont+ncat)
  Xtrain[,ind_cont] <- repmat(lb, ntrain , 1) + repmat(ub - lb, ntrain, 1)*tail(Xtemp,c(ntrain,-1))[,1:ncont]
  Xtrain[,ind_cat] <- as.matrix(all_levels)[Xtemp[,1],]
  Ytrain <- do.call(f,list(Xtrain))
  
  Xtest <- matrix(NA,ntest,ncont+ncat)
  Xtest[,ind_cont] <- repmat(lb, ntest , 1) + repmat(ub - lb, ntest, 1)*matrix(runif(ntest*ncont),ntest,ncont)
  Xtest[,ind_cat] <- sapply(list_levels, function(l) sample(l, size=ntest, replace=TRUE))
  Ytest <- do.call(f,list(Xtest))
  
  return(list(ind_cat=ind_cat,ind_cont=ind_cont,list_levels=list_levels,Xtrain=Xtrain,Ytrain=Ytrain,Xtest=Xtest,Ytest=Ytest))
}

==> DistributionEncoding_Figures/DistribEncod_UtilityFunctions.R <==
library(flexclust)
library(SLHD)
library(RobustGaSP)

myedist <- function(x,y){
  # Maximum Mean Discrepancy with energy distance kernel
  # This is equivalent to energy distance
  nx <- nrow(x); ny <- nrow(y)
  dx <- as.matrix(dist(x))
  dy <- as.matrix(dist(y))
  dxy <- dist2(x,y)
  ed <- 2*mean(dxy) - mean(dx) - mean(dy)
  return(sqrt(ed))
}

compute_encoding <- function(Xcat,Y,levels,method="Mean",nqW2=100,nprojSW2=50,returnMDS=TRUE,dimMDS=2){
  nll <- length(levels)
  idll <- lapply(1:nll,function(l) which(Xcat==levels[l]))
  if (is.null(dim(Y))) Y <- matrix(Y,ncol=1)
  d <- ncol(Y)
  switch(method,
         "Mean" = {
           encoding_temp <- NULL
           for (j in 1:d){
             encoding_temp <- cbind(encoding_temp,sapply(1:nll,function(l){mean(Y[idll[[l]],j])}))
           }
           dist_encoding <- as.matrix(dist(encoding_temp))
           if ((d>1) & returnMDS){
             encoding <- cmdscale(dist_encoding,k=dimMDS)
           }else{
             # If d=1 we do not need MDS
             encoding <- encoding_temp
           }
         },
         "MeanSd" = {
           encoding_temp <- NULL
           for (j in 1:d){
             encoding_temp <- cbind(encoding_temp,t(sapply(1:nll,function(l){c(mean(Y[idll[[l]],j]),sd(Y[idll[[l]],j]))})))
           }
           dist_encoding <- as.matrix(dist(encoding_temp))
           if ((d>1) & returnMDS){
             encoding <- cmdscale(dist_encoding,k=dimMDS)
           }else{
             # If d=1 we do not need MDS
             encoding <- encoding_temp
           }
         },
         "OneHot" = {
           encoding_temp <- model.matrix(~ x-1, data.frame(x=as.factor(levels)))
           dist_encoding <- as.matrix(dist(encoding_temp))
           if (returnMDS){
             encoding <- cmdscale(dist_encoding,k=dimMDS)
           }else{
             encoding <- encoding_temp
           }
         },
         "W2" = {
           if (d==1){
             encoding_temp <- t(sapply(1:nll,function(l){quantile(Y[idll[[l]]],seq(1e-10,1-1e-10,length.out=nqW2))}))
           }else{
             encoding_temp <- NULL
             for (r in 1:nprojSW2){
               randproj <- rnorm(d)
               randproj <- matrix(randproj/sqrt(sum(randproj^2)),ncol=1)
               encoding_temp <- cbind(encoding_temp,
                                      t(sapply(1:nll,function(l){quantile(Y[idll[[l]],]%*%randproj,seq(1e-10,1-1e-10,length.out=nqW2))})))
             }
           }
           dist_encoding <- as.matrix(dist(encoding_temp))
           if (returnMDS & nll>2){
             encoding <- cmdscale(dist_encoding,k=dimMDS)
           }else{
             encoding <- encoding_temp
           }
         },
         "MMD" = {
           dist_encoding <- matrix(0,nll,nll)
           for (l1 in 1:(nll-1)){
             for (l2 in (l1+1):nll){
               dist_encoding[l1,l2] <- myedist(Y[idll[[l1]],],Y[idll[[l2]],])
             }
           }
           dist_encoding <- dist_encoding + t(dist_encoding)
           if (nll > 2){
             # No other way yet to give an explicit encoding without MDS
             encoding <- cmdscale(dist_encoding,k=dimMDS)
           }else{
             encoding <- matrix(c(0,0,dist_encoding[1,]),2,2)
           }
         },
         stop(paste0("Method ",method," not handled."))
  )
  return(list(encoding=encoding,dist_encoding=dist_encoding))
}


model_train <- function(Xtrain,Ytrain,ind_cat,list_levels,ind_cont,method_enc="Mean",type_scalingY=2,
                        data_aux=NULL,method_aux="ignore"){
  # Arguments
  # ---------
  # Xtrain: matrix with feature observations of size n * nfeatures
  #
  # Ytrain: matrix with output observations of size n * d
  #         In current version, d > 1 is not compatible with auxiliary data
  #
  # ind_cat: vector of indices of categorical variables
  #
  # list_levels: list of vectors, each vector contains the level of a categorical variable (same order as ind_cat)
  #
  # ind_cont: vector of indices of continuous variables
  #
  # method_enc: vector containing the type of encoding for each categorical variable,
  #         to choose from "Mean", "MeanSd", "OneHot", "W2" or "MMD"
  #         In current version, if d>1 only multivariate encoding is implemented (SW2 if method_enc="W2")
  #         Recycled if length=1
  #
  # type_scalingY: integer, 1 for mean/sd and 2 for min/max scaling
  #
  # data_aux: list with same length as ind_cat, each element is a list with Xaux, Yaux and dist_encoding_aux
  #           If method_aux="replace", only dist_encoding_aux is required
  #           In current version, auxiliary data is not compatible with multiple outputs
  #
  # method_aux: vector with same length as ind_cat, containing the type of method to handle auxiliary data 
  #             for each categorical variable, to choose from 
  #             "replace" (only use auxiliary encoding), 
  #             "concat" (concatenate observations from data_aux)
  #             "ignore" (do not use auxiliary data)
  #             Recycled if length=1
  #
  # Output
  # ------
  # Returns a list with components
  # - rmodel: rgasp object after training
  # - method_enc: copy of method_enc argument
  # - RRMSEloo: root mean-squared error of rmodel estimated by leave-one-out
  # - Xtrain_scaled: Xtrain after mean/sd scaling
  # - Ytrain_scaled: Ytrain after scaling according to type_scalingY
  # - scale_train: list of scaling parameters used for Xtrain and Ytrain
  # - dist_encoding: list of distribution encodings for each categorical variable (same order as ind_cat)
  #                  Can change according to data_aux and method_aux
  
  
  ntrain <- nrow(Xtrain)
  nfeatures <- ncol(Xtrain)
  if (is.null(dim(Ytrain))) Ytrain <- matrix(Ytrain,ncol=1)
  d <- ncol(Ytrain)
  
  # Rescale Xtrain & Ytrain
  Xtrain_scaled <- Xtrain
  if (!is.null(ind_cont)){
    meanXtrain_cont <- colMeans(Xtrain[,ind_cont,drop=FALSE])
    sdXtrain_cont <- apply(Xtrain[,ind_cont,drop=FALSE],2,sd)
    Xtrain_scaled[,ind_cont] <- scale(Xtrain[,ind_cont,drop=FALSE], 
                                      center=meanXtrain_cont, scale=sdXtrain_cont)
  }else{
    meanXtrain_cont <- sdXtrain_cont <- NULL
  }
  if (type_scalingY==1){
    meanYtrain <- apply(Ytrain,2,mean); sdYtrain <- apply(Ytrain,2,sd)
    Ytrain_scaled <- scale(Ytrain,meanYtrain,sdYtrain)
    parYscaled1 <-  meanYtrain; parYscaled2 <-  sdYtrain
  }else{
    minYtrain <- apply(Ytrain,2,min); maxYtrain <- apply(Ytrain,2,max)
    Ytrain_scaled <- scale(Ytrain,minYtrain,maxYtrain-minYtrain)
    parYscaled1 <-  minYtrain; parYscaled2 <-  maxYtrain
  }
  
  if (any(method_enc=="Quant") & is.null(ind_cont)) method_enc <- "Mean"
  
  ncat <- length(ind_cat)
  dist_encoding_final <- vector('list',ncat)
  rmodel <- vector('list',d)
  
  if (any(method_enc=="Quant")){
    # If only continuous features are considered, directly use rgasp
    for (j in 1:d){
      rmodel[[j]] <- rgasp(design=Xtrain_scaled[,ind_cont],response = Ytrain_scaled[,j], method = "mle")
    }
    method_enc <- "Quant" # in case there were duplicates in 'method'
  }else{
    
    # Assemble feature kernel
    R0 <- vector('list',nfeatures)
    
    # Continuous features
    for (i in ind_cont){
      R0[[i]] <- as.matrix(dist(Xtrain_scaled[,i]))
    }
    
    # Categorical features
    if (length(method_enc)==1) method_enc <- rep(method_enc,ncat)
    for (i in 1:ncat){
      method_temp <- method_enc[i]
      # Retrieve levels
      ll <- list_levels[i][[1]]
      nll <- length(ll)
      idlltrain <- lapply(1:nll,function(l) which(Xtrain_scaled[,ind_cat[i]]==ll[l]))
      # Assemble distance matrix
      if (d>1){
        if (method_aux!="ignore"){
          print("Cannot handle multivariate outputs and auxiliary data: we ignore auxiliary data.")
        }
        dist_encoding <- compute_encoding(Xtrain_scaled[,ind_cat[i]],Ytrain_scaled,ll,method_temp)$dist_encoding
      }else{
        switch(method_aux,
               "ignore" = {
                 dist_encoding <- compute_encoding(Xtrain_scaled[,ind_cat[i]],Ytrain_scaled,ll,method_temp)$dist_encoding
               },
               "replace" = {
                 dist_encoding <- data_aux[[i]]$dist_encoding_aux
               },
               "concat" = {
                 dist_encoding <- compute_encoding(c(Xtrain_scaled[,ind_cat[i]],data_aux[[i]]$Xaux),
                                                   c(Ytrain_scaled,data_aux[[i]]$Yaux),ll,method_temp)$dist_encoding
               },
               stop(paste0("Aux. method ",method_aux," not handled."))
        ) 
      }
      Rtemptrain <- matrix(NA,ntrain,ntrain)
      for (l1 in 1:nll){
        for (l2 in 1:nll){
          Rtemptrain[idlltrain[[l1]],idlltrain[[l2]]] <- dist_encoding[l1,l2]
        }
      }
      R0[[ind_cat[i]]] <- Rtemptrain
      dist_encoding_final[[i]] <- dist_encoding
    }
    
    # Final rgasp model
    for (j in 1:d){
      rmodel[[j]] <- rgasp(design=matrix(rnorm(ntrain*nfeatures),nrow=ntrain),response = Ytrain_scaled[,j],
                           R0=R0, nugget.est=TRUE)
    }
  }
  
  # Fast leave-one-out formulas
  RRMSEloo <- numeric(d)
  for (j in 1:d){
    L <- rmodel[[j]]@L
    Cinv <- chol2inv(t(L))
    M <- backsolve(L, rep(1,ntrain), upper.tri = FALSE)
    T.M <- chol(crossprod(M))
    Cinv.F <- Cinv %*% rep(1,ntrain)
    aux <- backsolve(t(T.M), t(Cinv.F), upper.tri=FALSE)
    Q <- Cinv - crossprod(aux)
    Q.y <- Q%*%Ytrain_scaled[,j]
    sigma2 <- 1/diag(Q)
    epsilon <- sigma2 * (Q.y)
    yloo <- as.vector(Ytrain_scaled[,j] - epsilon)
    RRMSEloo[j] <- sqrt(sum((Ytrain_scaled[,j]-yloo)^2)/sum((Ytrain_scaled[,j]-mean(Ytrain_scaled[,j]))^2))
  }
  
  return(list(rmodel=rmodel,method_enc=method_enc,RRMSEloo=RRMSEloo,Xtrain_scaled=Xtrain_scaled,Ytrain_scaled=Ytrain_scaled,
              scale_train=list(meanXtrain_cont,sdXtrain_cont,type_scalingY,parYscaled1,parYscaled2),
              dist_encoding=dist_encoding_final))
}

model_predict <- function(model,Xtest,ind_cat,list_levels,ind_cont){
  
  ntest <- nrow(Xtest)
  nfeatures <- ncol(Xtest)
  d <- length(model$rmodel)
  
  # Rescale Xtest
  meanXtrain_cont <- model$scale_train[[1]]
  sdXtrain_cont <- model$scale_train[[2]]
  type_scalingY <- model$scale_train[[3]]
  parYscaled1 <- model$scale_train[[4]]
  parYscaled2 <- model$scale_train[[5]]
  
  Xtest_scaled <- Xtest
  if (!is.null(ind_cont)){
    Xtest_scaled[,ind_cont] <- scale(Xtest[,ind_cont], center=meanXtrain_cont, scale=sdXtrain_cont)
  }
  
  Xtrain_scaled <- model$Xtrain_scaled
  Ytrain_scaled <- model$Ytrain_scaled
  ntrain <- nrow(Xtrain_scaled)
  rmodel <- model$rmodel
  method_enc <- model$method_enc
  dist_encoding <- model$dist_encoding
  
  Ypredtest_norm <- matrix(NA,ntest,d)
  if (any(method_enc=="Quant")){
    for (j in 1:d){
      Ypredtest_norm[,j] <- predict(rmodel[[j]],Xtest_scaled[,ind_cont])$mean
    }
  }else{
    # Assemble kernel
    R0test <- vector('list',nfeatures)
    for (i in ind_cont){
      R0test[[i]] <- dist2(Xtest_scaled[,i],Xtrain_scaled[,i])
    }
    
    ncat <- length(ind_cat)
    for (i in 1:ncat){
      # Retrieve levels
      ll <- list_levels[i][[1]]
      nll <- length(ll)
      # Retrieve where they are in the train and test set
      idlltrain <- lapply(1:nll,function(l) which(Xtrain_scaled[,ind_cat[i]]==ll[l]))
      idlltest <- lapply(1:nll,function(l) which(Xtest_scaled[,ind_cat[i]]==ll[l]))
      
      # Assemble distance matrix
      Rtemptest <- matrix(NA,ntest,ntrain)
      for (l1 in 1:nll){
        for (l2 in 1:nll){
          Rtemptest[idlltest[[l1]],idlltrain[[l2]]] <- dist_encoding[[i]][l1,l2]
        }
      }
      R0test[[ind_cat[i]]] <- Rtemptest
    }
    for (j in 1:d){
      Ypredtest_norm[,j] <- predict(rmodel[[j]],matrix(rnorm(ntest*nfeatures),nrow=ntest),r0=R0test)$mean
    }
  }
  if (type_scalingY==1){
    Ypredtest <- sweep(sweep(Ypredtest_norm,2,parYscaled2,"*"),2,parYscaled1,"+")
  }else{
    Ypredtest <- sweep(sweep(Ypredtest_norm,2,parYscaled2-parYscaled1,"*"),2,parYscaled1,"+")
  }
  return(Ypredtest)
}

computeRRMSE <- function(Ytest,Ypredtest){
  d <- ncol(Ypredtest)
  if (is.null(dim(Ytest))) Ytest <- matrix(Ytest,ncol=1)
  RRMSE <- numeric(d)
  for (j in 1:d){
    RRMSE[j] <- sqrt(sum((Ytest[,j]-Ypredtest[,j])^2)/sum((Ytest[,j]-mean(Ytest[,j]))^2))
  }
  return(RRMSE)
}


==> DistributionEncoding_Figures/GenerateFigures.R <==
library(ggplot2)
library(reshape2)
library(dplyr)

# For cleaner figures, we remove outliers from the boxplots
replace_outliers <- function(x) {
  Q1 <- quantile(x, 0.25, na.rm=TRUE)
  Q3 <- quantile(x, 0.75, na.rm=TRUE)
  IQR <- Q3 - Q1
  x[(x < Q1 - 1 * IQR) | (x > Q3 + 1 * IQR)] <- NA
  return(x)
}

# ---
# OTL
# ---
load("ResultsOTL.RData")
dfRRMSE <- melt(results$RRMSE)
dfCPUtimes <- melt(results$CPUtimes)

gOTL_RRMSE <- dfRRMSE %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("RRMSE")

ggsave("OTL_rrmse.png",gOTL_RRMSE,width=8.06,height=4.38)

gOTL_CPUtimes <- dfCPUtimes %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("CPU time (s)")

ggsave("OTL_time.png",gOTL_CPUtimes,width=8.06,height=4.38)

# --------
# Borehole
# --------
load("ResultsBorehole.RData")
dfRRMSE <- melt(results$RRMSE)
dfCPUtimes <- melt(results$CPUtimes)

gBorehole_RRMSE <- dfRRMSE %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("RRMSE")

ggsave("Borehole_rrmse.png",gBorehole_RRMSE,width=8.06,height=4.38)

gBorehole_CPUtimes <- dfCPUtimes %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("CPU time (s)")

ggsave("Borehole_time.png",gBorehole_CPUtimes,width=8.06,height=4.38)

# ------------
# Beam bending
# ------------
load("ResultsBeambending.RData")
dfRRMSE <- melt(results$RRMSE)
dfCPUtimes <- melt(results$CPUtimes)

gBeambending_RRMSE <- dfRRMSE %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("RRMSE")

ggsave("Beambending_rrmse.png",gBeambending_RRMSE,width=8.06,height=4.38)

gBeambending_CPUtimes <- dfCPUtimes %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("CPU time (s)")

ggsave("Beambending_time.png",gBeambending_CPUtimes,width=8.06,height=4.38)

# ------
# Piston
# ------
load("ResultsPiston.RData")
dfRRMSE <- melt(results$RRMSE)
dfCPUtimes <- melt(results$CPUtimes)

gPiston_RRMSE <- dfRRMSE %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("RRMSE")

ggsave("Piston_rrmse.png",gPiston_RRMSE,width=8.06,height=4.38)

gPiston_CPUtimes <- dfCPUtimes %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("CPU time (s)")

ggsave("Piston_time.png",gPiston_CPUtimes,width=8.06,height=4.38)

# ---------------
# Material design
# ---------------
load("ResultsMaterial.RData")
dfRRMSE <- melt(results$RRMSE)
dfCPUtimes <- melt(results$CPUtimes)

gMaterial_RRMSE <- dfRRMSE %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("RRMSE")

ggsave("Material_rrmse.png",gMaterial_RRMSE,width=8.06,height=4.38)

dfCPUtimes <- cbind(melt(as.data.frame(results$RRMSE)),melt(as.data.frame(results$CPUtimes))$value)
colnames(dfCPUtimes) <- c("Method","RRMSE","CPUtime")

gMaterial_CPUtimes <- ggplot(dfCPUtimes,aes(x=CPUtime, y=RRMSE, color=Method))+
  geom_point() + theme_bw() +
  scale_x_log10() + xlab("CPU time (s)") + ylab("RRMSE")

ggsave("Material_time.png",gMaterial_CPUtimes,width=8.06,height=4.38)

bestloo_method_vec <- apply(as.matrix(results$bestloo_method),1,function(row) paste0(row,collapse="/"))

gMaterial_LOO <- ggplot(data.frame(bestloo_method_vec), aes(x=bestloo_method_vec)) +
  geom_bar() + theme_bw() + scale_x_discrete(guide = guide_axis(n.dodge = 2)) +
  xlab("") + ylab("Number of times selected by LOO")

ggsave("Material_LOO.png",gMaterial_LOO,width=8.06,height=4.38)

# -----------------------
# Borehole multi-output
# -----------------------
load("ResultsBoreholeMulti.RData")
dfRRMSE <- melt(results$RRMSE)
dfRRMSE <- dfRRMSE %>%
  mutate(Var3 = ifelse(Var3 == 1, "Output 1", "Output 2"))

gBoreholeMulti_RRMSE <- dfRRMSE %>%
  group_by(Var2,Var3) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + facet_grid(Var3 ~ ., scales='free') +
  theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("RRMSE")

ggsave("BoreholeMulti_rrmse.png",gBoreholeMulti_RRMSE,width=8.06,height=4.38)

# For Table in paper
dfRRMSE %>% group_by(Var2,Var3) %>% summarise(meanRRMSE=mean(value,na.rm=TRUE),
                                              sdRRMSE=sd(value,na.rm=TRUE))

# -----------------------
# Borehole multi-fidelity
# -----------------------
load("ResultsBoreholeMultifi.RData")
colnames(results$RRMSE) <- c("High-Fi","High-Fi with aux. data (replace)","High-Fi with aux. data (concat.)")
dfRRMSE <- melt(results$RRMSE)


gBoreholeMultifi_RRMSE <- dfRRMSE %>%
  group_by(Var2) %>%
  mutate(Value_NA = replace_outliers(value)) %>% ggplot(aes(x=Var2, y=Value_NA, fill=Var2)) + 
  geom_violin(trim=FALSE)+ geom_boxplot(width=0.1) + 
  theme_bw() + theme(legend.position="none") + 
  scale_y_log10() + xlab("") + ylab("RRMSE")

ggsave("BoreholeMultifi_rrmse.png",gBoreholeMultifi_RRMSE)


==> DistributionEncoding_Figures/Launch_Beambending.R <==
library(LVGP)
library(doParallel)
library(foreach)
library(microbenchmark)

source("DistribEncod_TestCases.R")
source("DistribEncod_UtilityFunctions.R")

# ---------------------
# Loop on repetitions
# ---------------------
nrep <- 50
methods <- c("Mean","MeanSd","W2","MMD")
nmethods <- length(methods)
RRMSE <- CPUtimes <- matrix(NA,nrep,nmethods+1)
colnames(RRMSE) <- colnames(CPUtimes) <- c(methods,"LVGP")
nbyleveltrain <- 15
ntest <- 3000

no_cores <- nrep+1
cl<-makeCluster(no_cores,type='FORK')
registerDoParallel(cl)

oper <- foreach(r = 1:nrep) %dopar%{
  set.seed(r)
  
  RRMSE_temp <- numeric(nmethods+1)
  times_temp <- numeric(nmethods+1)
  
  # Train / Test set chosen at random
  data <- generate_traintest_data("beam", nbyleveltrain, ntest)
  
  all_results <- vector('list',nmethods)
  for (i in 1:nmethods){
    times_temp[i] <- microbenchmark(all_results[[i]] <-
                                      model_train(data$Xtrain,data$Ytrain,data$ind_cat,data$list_levels,
                                                  data$ind_cont,method_enc=methods[i]), times=1)$time*1e-9
  }
  
  # Compute RRMSE
  for (i in 1:nmethods){
    Ypredtest <- model_predict(all_results[[i]],data$Xtest,data$ind_cat,data$list_levels,data$ind_cont)
    RRMSE_temp[i] <- computeRRMSE(data$Ytest,Ypredtest)
  }
  
  LVGPtemp <- try(microbenchmark(modelLVGP <- LVGP_fit(data$Xtrain, data$Ytrain, ind_qual = data$ind_cat), 
                                 times=1)$time*1e-9,
                  silent = TRUE)
  if (class(LVGPtemp) != "try-error"){
    times_temp[nmethods+1] <- LVGPtemp
    Ypredtest <- LVGP_predict(data$Xtest, modelLVGP, MSE_on = 0)$Y_hat
    RRMSE_temp[nmethods+1] <- computeRRMSE(data$Ytest,Ypredtest)
  }
  
  return(list(RRMSE_temp,times_temp))
}

stopCluster(cl)

for (i in 1:nrep){
  RRMSE[i,] <- oper[[i]][[1]]
  CPUtimes[i,] <- oper[[i]][[2]]
}

results <- list(RRMSE=RRMSE,CPUtimes=CPUtimes)

save(results,file="ResultsBeambending.RData")


==> DistributionEncoding_Figures/Launch_Borehole.R <==
library(LVGP)
library(doParallel)
library(foreach)
library(microbenchmark)

source("DistribEncod_TestCases.R")
source("DistribEncod_UtilityFunctions.R")

# ---------------------
# Loop on repetitions
# ---------------------
nrep <- 50
methods <- c("Mean","MeanSd","W2","MMD")
nmethods <- length(methods)
RRMSE <- CPUtimes <- matrix(NA,nrep,nmethods+1)
colnames(RRMSE) <- colnames(CPUtimes) <- c(methods,"LVGP")
nbyleveltrain <- 15
ntest <- 3000

no_cores <- nrep+1
cl<-makeCluster(no_cores,type='FORK')
registerDoParallel(cl)

oper <- foreach(r = 1:nrep) %dopar%{
  set.seed(r)
  
  RRMSE_temp <- numeric(nmethods+1)
  times_temp <- numeric(nmethods+1)
  
  # Train / Test set chosen at random
  data <- generate_traintest_data("borehole", nbyleveltrain, ntest)
  
  all_results <- vector('list',nmethods)
  for (i in 1:nmethods){
    times_temp[i] <- microbenchmark(all_results[[i]] <-
                                      model_train(data$Xtrain,data$Ytrain,data$ind_cat,data$list_levels,
                                                  data$ind_cont,method_enc=methods[i]), times=1)$time*1e-9
  }
  
  # Compute RRMSE
  for (i in 1:nmethods){
    Ypredtest <- model_predict(all_results[[i]],data$Xtest,data$ind_cat,data$list_levels,data$ind_cont)
    RRMSE_temp[i] <- computeRRMSE(data$Ytest,Ypredtest)
  }
  
  LVGPtemp <- try(microbenchmark(modelLVGP <- LVGP_fit(data$Xtrain, data$Ytrain, ind_qual = data$ind_cat), 
                                 times=1)$time*1e-9,
                  silent = TRUE)
  if (class(LVGPtemp) != "try-error"){
    times_temp[nmethods+1] <- LVGPtemp
    Ypredtest <- LVGP_predict(data$Xtest, modelLVGP, MSE_on = 0)$Y_hat
    RRMSE_temp[nmethods+1] <- computeRRMSE(data$Ytest,Ypredtest)
  }
  
  return(list(RRMSE_temp,times_temp))
}

stopCluster(cl)

for (i in 1:nrep){
  RRMSE[i,] <- oper[[i]][[1]]
  CPUtimes[i,] <- oper[[i]][[2]]
}

results <- list(RRMSE=RRMSE,CPUtimes=CPUtimes)

save(results,file="ResultsBorehole.RData")


==> DistributionEncoding_Figures/Launch_BoreholeMulti.R <==
library(doParallel)
library(foreach)

source("DistribEncod_TestCases.R")
source("DistribEncod_UtilityFunctions.R")

# ---------------------
# Loop on repetitions
# ---------------------
dimY <- 2
nrep <- 50
methods <- c("Multi 1D","2D")
nmethods <- length(methods)
RRMSE <- array(NA,c(nrep,nmethods,dimY))
colnames(RRMSE) <- methods
nbyleveltrain <- 2
ntest <- 3000
method_enc <- "MMD"

no_cores <- nrep+1
cl<-makeCluster(no_cores,type='FORK')
registerDoParallel(cl)

oper <- foreach(r = 1:nrep) %dopar%{
  set.seed(r)
  
  RRMSE_temp <- matrix(NA,nmethods,dimY)
  
  # Train / Test set chosen with random splitting
  data <- generate_traintest_data("borehole_multi", nbyleveltrain, ntest)
  
  # Train models independently on each output
  res_1D <- vector('list',dimY)
  for (j in 1:dimY){
    res_1D[[j]] <- model_train(data$Xtrain,data$Ytrain[,j],data$ind_cat,data$list_levels,data$ind_cont,
                               method_enc=method_enc)
    Ypredtest_1D <- model_predict(res_1D[[j]],data$Xtest,data$ind_cat,data$list_levels,data$ind_cont)
    RRMSE_temp[1,j] <- computeRRMSE(data$Ytest[,j],Ypredtest_1D)
  }
  
  # Train models with joint encoding
  res_2D <- model_train(data$Xtrain,data$Ytrain,data$ind_cat,data$list_levels,data$ind_cont,
                        method_enc=method_enc)
  Ypredtest_2D <- model_predict(res_2D,data$Xtest,data$ind_cat,data$list_levels,data$ind_cont)
  RRMSE_temp[2,] <- computeRRMSE(data$Ytest,Ypredtest_2D)
  
  return(RRMSE_temp)
}

stopCluster(cl)

for (i in 1:nrep){
  RRMSE[i,,] <- oper[[i]]
}

results <- list(RRMSE=RRMSE)

save(results,file="ResultsBoreholeMulti.RData")


==> DistributionEncoding_Figures/Launch_Borehole_Multifi.R <==
library(doParallel)
library(foreach)

source("DistribEncod_TestCases.R")
source("DistribEncod_UtilityFunctions.R")

# ---------------------
# Loop on repetitions
# ---------------------
nrep <- 50
methods <- c("HighFiOnly","HighFiWithAuxData_Replace","HighFiWithAuxData_Concat")
nmethods <- length(methods)
RRMSE <- matrix(NA,nrep,nmethods)
colnames(RRMSE) <- methods
nbyleveltrain_highfi <- 5
nbyleveltrain_lowfi <- 15
ntest <- 3000

no_cores <- nrep+1
cl<-makeCluster(no_cores,type='FORK')
registerDoParallel(cl)

oper <- foreach(r = 1:nrep) %dopar%{
  set.seed(r)
  
  RRMSE_temp <- numeric(nmethods)

  # Train / Test set from high-fidelity model
  data_highfi <- generate_traintest_data("borehole", nbyleveltrain_highfi, ntest)
  
  # Train set from low-fidelity model
  data_lowfi <- generate_traintest_data("borehole_lowfi", nbyleveltrain_lowfi, 3000)
  
  # We compute all auxiliary data from low-fidelity samples
  meanYtrain <- mean(data_lowfi$Ytrain); sdYtrain <- sd(data_lowfi$Ytrain)
  Ytrain_scaled <- (data_lowfi$Ytrain-meanYtrain)/sdYtrain
  dist_encoding_aux <- vector('list',length(data_lowfi$ind_cat))
  for (i in 1:length(data_lowfi$ind_cat)){
    encoding_aux <- compute_encoding(data_lowfi$Xtrain[,data_lowfi$ind_cat[i]],Ytrain_scaled,
                                     data_lowfi$list_levels[[i]],method="W2")
    dist_encoding_aux[[i]] <- encoding_aux$dist_encoding
  }
  data_aux <- lapply(1:length(data_lowfi$ind_cat),function(i) list(Xaux=data_lowfi$Xtrain[,data_lowfi$ind_cat[i]],
                                                                   Yaux=Ytrain_scaled,
                                                                   dist_encoding_aux=dist_encoding_aux[[i]]))
  
  res_withoutaux <- model_train(data_highfi$Xtrain,data_highfi$Ytrain,data_highfi$ind_cat,data_highfi$list_levels,data_highfi$ind_cont,
                                data_aux=data_aux,method_aux="ignore")
  Ypredtest_withoutaux <- model_predict(res_withoutaux,data_highfi$Xtest,data_highfi$ind_cat,data_highfi$list_levels,data_highfi$ind_cont)
  RRMSE_temp[1] <- computeRRMSE(data_highfi$Ytest,Ypredtest_withoutaux)
  
  res_aux_replace <- model_train(data_highfi$Xtrain,data_highfi$Ytrain,data_highfi$ind_cat,data_highfi$list_levels,data_highfi$ind_cont,
                          data_aux=data_aux,method_aux="replace")
  Ypredtest_aux_replace <- model_predict(res_aux_replace,data_highfi$Xtest,data_highfi$ind_cat,data_highfi$list_levels,data_highfi$ind_cont)
  RRMSE_temp[2] <- computeRRMSE(data_highfi$Ytest,Ypredtest_aux_replace)
  
  res_aux_concat <- model_train(data_highfi$Xtrain,data_highfi$Ytrain,data_highfi$ind_cat,data_highfi$list_levels,data_highfi$ind_cont,
                          data_aux=data_aux,method_aux="concat")
  Ypredtest_aux_concat <- model_predict(res_aux_concat,data_highfi$Xtest,data_highfi$ind_cat,data_highfi$list_levels,data_highfi$ind_cont)
  RRMSE_temp[3] <- computeRRMSE(data_highfi$Ytest,Ypredtest_aux_concat)

  
  return(RRMSE_temp)
}

stopCluster(cl)

for (i in 1:nrep){
  RRMSE[i,] <- oper[[i]]
}

results <- list(RRMSE=RRMSE)

save(results,file="ResultsBoreholeMultifi.RData")



==> DistributionEncoding_Figures/Launch_Material.R <==
library(LVGP)
library(doParallel)
library(foreach)
library(microbenchmark)

source("DistribEncod_TestCases.R")
source("DistribEncod_UtilityFunctions.R")

# -----------------
# Dataset
# -----------------
material.dataset <- read.table("41598_2016_BFsrep19660_MOESM1_ESM.csv",sep=";",dec=",",header = TRUE,stringsAsFactors = FALSE)
ind_cat <- 1:3; ncat <- length(ind_cat)
ind_cont <- 4:10
ind_features <- c(ind_cat,ind_cont)
ind_target <- 12
list_levels <- lapply(ind_cat,function(i) unique(material.dataset[,i]))
ntrain <- 200

# ---------------------
# Loop on repetitions
# ---------------------
nrep <- 50
#methods <- c("Mean","MeanSd","MMD","W2","Quant")
methods <- c("Mean","MeanSd","W2","Quant")
nmethods <- length(methods)
all_methods <- expand.grid(lapply(ind_cat,function(i) methods),stringsAsFactors=FALSE)
all_methods_vec <- apply(as.matrix(all_methods),1,function(row) paste0(row,collapse=""))
nall_methods <- nrow(all_methods)
id_pure_methods <- sapply(methods,function(m) which(all_methods_vec==paste0(rep(m,3),collapse="")))
bestloo_method <- matrix(NA,nrep,ncat)
RRMSE <- CPUtimes <- matrix(NA,nrep,nmethods+2)
colnames(RRMSE) <- colnames(CPUtimes) <- c(methods,"BestLOO","LVGP")

library(doParallel)
library(foreach)
no_cores <- nrep + 1
cl<-makeCluster(no_cores,type='FORK')
registerDoParallel(cl)

oper <- foreach(r = 1:nrep) %dopar%{
  set.seed(r)
  
  RRMSE_temp <- numeric(ncol(RRMSE))
  times_temp <- numeric(ncol(CPUtimes))
  
  # Train / Test set chosen at random
  idtrain <- sample.int(nrow(material.dataset),ntrain)
  Xtrain <- material.dataset[idtrain,ind_features]; rownames(Xtrain) <- 1:ntrain
  Ytrain <- material.dataset[idtrain,ind_target]
  idtest <- setdiff(1:nrow(material.dataset),idtrain)
  ntest <- length(idtest)
  Xtest <- material.dataset[idtest,ind_features]; rownames(Xtest) <- 1:ntest
  Ytest <- material.dataset[idtest,ind_target]
  
  all_results <- vector('list',nall_methods)
  times_temp_allmethods <- numeric(nall_methods)
  for (i in 1:nall_methods){
    times_temp_allmethods[i] <- microbenchmark(all_results[[i]] <-
                                      model_train(Xtrain,Ytrain,ind_cat,list_levels,ind_cont,
                                                  method_enc=as.character(unname(all_methods[i,])),
                                                  type_scalingY=1), times=1)$time*1e-9
  }
  
  all_loo <- sapply(1:nall_methods,function(i) all_results[[i]]$RRMSEloo)
  idbest_model <- which.min(all_loo)
  bestloo_method <- all_methods[idbest_model,]
  
  # Compute RRMSE
  for (m in 1:nmethods){
    Ypredtest <- model_predict(all_results[[id_pure_methods[m]]],Xtest,ind_cat,list_levels,ind_cont)
    RRMSE_temp[m] <- computeRRMSE(Ytest,Ypredtest)
    times_temp[m] <- times_temp_allmethods[id_pure_methods[m]]
  }
  Ypredtest_loo <- model_predict(all_results[[idbest_model]],Xtest,ind_cat,list_levels,ind_cont)
  RRMSE_temp[nmethods+1] <- computeRRMSE(Ytest,Ypredtest_loo)
  times_temp[nmethods+1] <- times_temp_allmethods[idbest_model]
  
  # LVGP
  # We first re-encore the factor levels into integers
  Xtrainfac <- Xtrain
  Xtrainfac <- transform(Xtrainfac,M.site.element=as.integer(factor(M.site.element,levels=list_levels[[1]],labels=1:length(list_levels[[1]]))))
  Xtrainfac <- transform(Xtrainfac,A.site.element=as.integer(factor(A.site.element,levels=list_levels[[2]],labels=1:length(list_levels[[2]]))))
  Xtrainfac <- transform(Xtrainfac,X.site.element=as.integer(factor(X.site.element,levels=list_levels[[3]],labels=1:length(list_levels[[3]]))))
  Xtestfac <- Xtest
  Xtestfac <- transform(Xtestfac,M.site.element=as.integer(factor(M.site.element,levels=list_levels[[1]],labels=1:length(list_levels[[1]]))))
  Xtestfac <- transform(Xtestfac,A.site.element=as.integer(factor(A.site.element,levels=list_levels[[2]],labels=1:length(list_levels[[2]]))))
  Xtestfac <- transform(Xtestfac,X.site.element=as.integer(factor(X.site.element,levels=list_levels[[3]],labels=1:length(list_levels[[3]]))))
  
  LVGPtemp <- try(microbenchmark(modelLVGP <- LVGP_fit(as.matrix(Xtrainfac), Ytrain, ind_qual = ind_cat), 
                                 times=1)$time*1e-9,
                  silent = TRUE)
  if (class(LVGPtemp) != "try-error"){
    times_temp[nmethods+2] <- LVGPtemp
    Ypredtest <- LVGP_predict(as.matrix(Xtestfac), modelLVGP, MSE_on = 0)$Y_hat
    RRMSE_temp[nmethods+2] <- computeRRMSE(Ytest,Ypredtest)
  }
  
  return(list(RRMSE_temp,times_temp,bestloo_method))
}
stopCluster(cl)

for (i in 1:nrep){
  RRMSE[i,] <- oper[[i]][[1]]
  CPUtimes[i,] <- oper[[i]][[2]]
  bestloo_method[i,] <- unlist(oper[[i]][[3]])
}

results <- list(RRMSE=RRMSE,CPUtimes=CPUtimes,bestloo_method=bestloo_method)

save(results,file="ResultsMaterial_simple.RData")


==> DistributionEncoding_Figures/Launch_OTL.R <==
library(LVGP)
library(doParallel)
library(foreach)
library(microbenchmark)

source("DistribEncod_TestCases.R")
source("DistribEncod_UtilityFunctions.R")

# ---------------------
# Loop on repetitions
# ---------------------
nrep <- 50
methods <- c("Mean","MeanSd","W2","MMD")
nmethods <- length(methods)
RRMSE <- CPUtimes <- matrix(NA,nrep,nmethods+1)
colnames(RRMSE) <- colnames(CPUtimes) <- c(methods,"LVGP")
nbyleveltrain <- 5
ntest <- 3000

no_cores <- nrep+1
cl<-makeCluster(no_cores,type='FORK')
registerDoParallel(cl)

oper <- foreach(r = 1:nrep) %dopar%{
  set.seed(r)
  
  RRMSE_temp <- numeric(nmethods+1)
  times_temp <- numeric(nmethods+1)
  
  # Train / Test set chosen at random
  data <- generate_traintest_data("OTL", nbyleveltrain, ntest)
  
  all_results <- vector('list',nmethods)
  for (i in 1:nmethods){
    times_temp[i] <- microbenchmark(all_results[[i]] <-
                                     model_train(data$Xtrain,data$Ytrain,data$ind_cat,data$list_levels,
                                                 data$ind_cont,method_enc=methods[i]), times=1)$time*1e-9
  }

  # Compute RRMSE
  for (i in 1:nmethods){
    Ypredtest <- model_predict(all_results[[i]],data$Xtest,data$ind_cat,data$list_levels,data$ind_cont)
    RRMSE_temp[i] <- computeRRMSE(data$Ytest,Ypredtest)
  }
  
  LVGPtemp <- try(microbenchmark(modelLVGP <- LVGP_fit(data$Xtrain, data$Ytrain, ind_qual = data$ind_cat), 
                                 times=1)$time*1e-9,
                  silent = TRUE)
  if (class(LVGPtemp) != "try-error"){
    times_temp[nmethods+1] <- LVGPtemp
    Ypredtest <- LVGP_predict(data$Xtest, modelLVGP, MSE_on = 0)$Y_hat
    RRMSE_temp[nmethods+1] <- computeRRMSE(data$Ytest,Ypredtest)
  }
  
  return(list(RRMSE_temp,times_temp))
}

stopCluster(cl)

for (i in 1:nrep){
  RRMSE[i,] <- oper[[i]][[1]]
  CPUtimes[i,] <- oper[[i]][[2]]
}

results <- list(RRMSE=RRMSE,CPUtimes=CPUtimes)

save(results,file="ResultsOTL.RData")


==> DistributionEncoding_Figures/Launch_Piston.R <==
library(LVGP)
library(doParallel)
library(foreach)
library(microbenchmark)

source("DistribEncod_TestCases.R")
source("DistribEncod_UtilityFunctions.R")

# ---------------------
# Loop on repetitions
# ---------------------
nrep <- 50
methods <- c("Mean","MeanSd","W2","MMD")
nmethods <- length(methods)
RRMSE <- CPUtimes <- matrix(NA,nrep,nmethods+1)
colnames(RRMSE) <- colnames(CPUtimes) <- c(methods,"LVGP")
nbyleveltrain <- 15
ntest <- 3000

no_cores <- nrep+1
cl<-makeCluster(no_cores,type='FORK')
registerDoParallel(cl)

oper <- foreach(r = 1:nrep) %dopar%{
  set.seed(r)
  
  RRMSE_temp <- numeric(nmethods+1)
  times_temp <- numeric(nmethods+1)
  
  # Train / Test set chosen at random
  data <- generate_traintest_data("piston", nbyleveltrain, ntest)
  
  all_results <- vector('list',nmethods)
  for (i in 1:nmethods){
    times_temp[i] <- microbenchmark(all_results[[i]] <-
                                      model_train(data$Xtrain,data$Ytrain,data$ind_cat,data$list_levels,
                                                  data$ind_cont,method_enc=methods[i]), times=1)$time*1e-9
  }
  
  # Compute RRMSE
  for (i in 1:nmethods){
    Ypredtest <- model_predict(all_results[[i]],data$Xtest,data$ind_cat,data$list_levels,data$ind_cont)
    RRMSE_temp[i] <- computeRRMSE(data$Ytest,Ypredtest)
  }
  
  LVGPtemp <- try(microbenchmark(modelLVGP <- LVGP_fit(data$Xtrain, data$Ytrain, ind_qual = data$ind_cat), 
                                 times=1)$time*1e-9,
                  silent = TRUE)
  if (class(LVGPtemp) != "try-error"){
    times_temp[nmethods+1] <- LVGPtemp
    Ypredtest <- LVGP_predict(data$Xtest, modelLVGP, MSE_on = 0)$Y_hat
    RRMSE_temp[nmethods+1] <- computeRRMSE(data$Ytest,Ypredtest)
  }
  
  return(list(RRMSE_temp,times_temp))
}

stopCluster(cl)

for (i in 1:nrep){
  RRMSE[i,] <- oper[[i]][[1]]
  CPUtimes[i,] <- oper[[i]][[2]]
}

results <- list(RRMSE=RRMSE,CPUtimes=CPUtimes)

save(results,file="ResultsPiston.RData")

